Single-ensemble multilevel Monte Carlo for discrete ensemble Kalman methods

Ensemble Kalman methods solve problems in domains such as filtering and inverse problems with interacting particles that evolve over time. For computationally expensive problems, the cost of attaining a high accuracy quickly becomes prohibitive. We exploit a hierarchy of approximations to the underlying forward model and apply multilevel Monte Carlo (MLMC) techniques, improving the asymptotic cost-to-error relation. More specifically, we use MLMC at each time step to estimate the interaction term in a single, globally-coupled ensemble. This technique was proposed by Hoel et al. for the ensemble Kalman filter; our goal is to study its applicability to a broader family of ensemble Kalman methods.

==> figures/convertsvg.sh <==
# !/bin/sh
inkscape -D darcy.svg -o darcy.pdf --export-latex

inkscape -D ornstein-uhlenbeck.svg -o ornstein-uhlenbeck.pdf --export-latex

